Entropic Continuity Bounds & Eventually Entanglement-Breaking Channels

In the first part of this thesis, we present a general technique for establishing local and uniform continuity bounds for Schur concave functions. Our technique uses a particular relationship between majorization and the trace distance between quantum states. Namely, the majorization pre-order attains a minimum over $\epsilon$-balls in this distance. By tracing the path of the majorization-minimizer as a function of the distance $\epsilon$, we obtain the path of "majorization flow". This yields a new proof of the Audenaert-Fannes continuity bound for the von Neumann entropy in a universal framework which extends to the other functions, including the $\alpha$-R\'enyi entropy, for which we obtain novel bounds in the case $\alpha > 1$. We apply this technique to other Schur concave functions, such as the number of connected components of a certain random graph model, and the number of distinct realizations of a random variable. In the second part, we consider repeated interaction systems, in which a system of interest interacts with a sequence of probes one at a time. We characterize which repeated interaction systems break any initially-present entanglement between the system and an untouched reference after finitely many steps. Additionally, when the probes and their interactions with the system are slowly-varying (i.e. adiabatic), we analyze the saturation of Landauer's bound, an inequality between the entropy change of the system and the energy change of the probes, in the limit in which the number of steps tends to infinity and both the difference between consecutive probes and the difference between their interactions vanishes. This analysis proceeds at a fine-grained level by means of a two-time measurement protocol, in which the energy of the probes is measured before and after each interaction.

==> figs/RIS_figures/LLD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     84462,       2023]
NotebookOptionsPosition[     81641,       1929]
NotebookOutlinePosition[     82056,       1947]
CellTagsIndexPosition[     82013,       1944]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]1p", "[", "s_", "]"}], "=", 
     RowBox[{
      RowBox[{"4", "*", 
       RowBox[{"Tanh", "[", 
        RowBox[{"s", "*", "2"}], "]"}]}], "+", "3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]1", "[", "s_", "]"}], "=", 
    RowBox[{"2", "*", 
     RowBox[{
      RowBox[{"\[Beta]1p", "[", "s", "]"}], "/", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"\[Beta]1p", "[", "s", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]2", "[", "s_", "]"}], "=", 
     RowBox[{"1.0619458698954558`", "\[VeryThinSpace]", "-", 
      RowBox[{"17.807692761375698`", " ", "s"}], "+", 
      RowBox[{"93.5`", " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"42.945321399117745`", " ", 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"141.92915356015746`", " ", 
       RowBox[{"Tanh", "[", 
        RowBox[{"0.5`", " ", "s"}], "]"}]}], "+", 
      RowBox[{"35.482288390039365`", " ", 
       RowBox[{"Tanh", "[", 
        RowBox[{"2", " ", "s"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.7029978682187767`*^9, {3.7034488201998806`*^9, 3.703448830548438*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", 
      RowBox[{"Tanh", "[", 
       RowBox[{"2", " ", "s"}], "]"}]}]}], ")"}]}], 
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Cosh", "[", "2", "]"}], "]"}]}]}]]], "Output",
 CellChangeTimes->{3.7034488325472727`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Choose", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Fe", "=", " ", 
     RowBox[{"8", "/", "10"}]}], ";", " ", 
    RowBox[{"Fs", "=", " ", 
     RowBox[{"9", "/", "10"}]}], ";", " ", 
    RowBox[{"\[Lambda]", "=", "2"}], ";", 
    RowBox[{"\[Tau]", "=", " ", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dimhe", "=", "2"}], ";", 
    RowBox[{"dimhs", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Write", " ", "down", " ", "the", " ", "Hamiltonians", " ", "he"}], ",", 
     " ", "hs", ",", " ", 
     RowBox[{
      RowBox[{"v", ".", " ", "We"}], " ", "will", " ", "use", " ", "Fs", " ", 
      RowBox[{"(", 
       RowBox[{"=", " ", 
        RowBox[{"E", " ", "in", " ", "the", " ", "paper"}]}], ")"}], " ", 
      "as", " ", "the", " ", "energy", " ", "of", " ", "the", " ", "system"}],
      ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "Fe"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"E_", "0", " ", "in", " ", "the", " ", "paper"}], ")"}], " ", 
       "as", " ", "the", " ", "energy", " ", "of", " ", "the", " ", 
       RowBox[{"environment", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"a", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0`60", ",", "1`60"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0`60", ",", "0`60"}], "}"}]}], "}"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"astar", " ", "=", " ", 
     RowBox[{"ConjugateTranspose", "[", "a", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"hs", " ", "=", " ", 
     RowBox[{"Fs", 
      RowBox[{"(", 
       RowBox[{"astar", ".", "a"}], ")"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bstar", " ", "=", " ", 
     RowBox[{"ConjugateTranspose", "[", "b", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"he", " ", "=", " ", 
     RowBox[{"Fe", 
      RowBox[{"(", 
       RowBox[{"bstar", ".", "b"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h0", " ", "=", " ", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"he", ",", 
        RowBox[{"IdentityMatrix", "[", "dimhs", "]"}]}], "]"}], " ", "+", " ", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "dimhe", "]"}], ",", "hs"}], "]"}]}]}],
     " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6524654673320293`*^9, 3.6524655370926723`*^9}, {
   3.6524662660476675`*^9, 3.6524662806941776`*^9}, {3.6779194112827597`*^9, 
   3.677919443398923*^9}, {3.677919504644925*^9, 3.677919508067527*^9}, {
   3.67792027273977*^9, 3.6779202756318283`*^9}, {3.677921057742177*^9, 
   3.6779211730352097`*^9}, {3.6779309068675623`*^9, 3.677930910619546*^9}, {
   3.677930999159636*^9, 3.6779310145512342`*^9}, 3.677946466158002*^9, {
   3.677992770419807*^9, 3.6779928109434013`*^9}, {3.6779932003469753`*^9, 
   3.677993202057055*^9}, {3.7026613947877617`*^9, 3.702661395454721*^9}, {
   3.702661607928606*^9, 3.702661627658575*^9}, {3.702661752463923*^9, 
   3.702661789844294*^9}, {3.7027641798044786`*^9, 3.702764184295621*^9}, {
   3.7028249883777657`*^9, 3.702825031884956*^9}, {3.7028252020535946`*^9, 
   3.702825223387061*^9}, 3.7028293799506884`*^9, {3.702923006662362*^9, 
   3.702923010597493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "define", " ", "both", " ", "interaction", " ", "potentials"}],
     ",", " ", 
    RowBox[{
    "with", " ", "the", " ", "rotating", " ", "wave", " ", "approximation", 
     " ", "and", " ", 
     RowBox[{"without", ".", " ", "Note"}], " ", "that", " ", 
     RowBox[{"Mathematica", "'"}], "s", " ", "convention", " ", "for", " ", 
     "taking", " ", "tensor", " ", "products", " ", "is", " ", "the", " ", 
     "opposite", " ", "of", " ", "ours"}], ",", " ", 
    RowBox[{
    "so", " ", "we", " ", "write", " ", "the", " ", "arguments", " ", "in", 
     " ", "the", " ", "opposite", " ", 
     RowBox[{"order", ".", " ", "That"}], " ", "is"}], ",", " ", 
    RowBox[{"if", " ", "we", " ", "want", " ", "A", " ", "tensor", " ", "B"}],
     ",", " ", 
    RowBox[{"we", " ", "write", " ", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"B", ",", "A"}], "]"}], "."}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"vfull", "=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"\[Lambda]", "/", "2"}], ")"}], "*", " ", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"b", " ", "+", " ", 
         RowBox[{"ConjugateTranspose", "[", "b", "]"}]}], ",", 
        RowBox[{"a", "+", "astar"}]}], "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"vrot", "=", " ", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"\[Lambda]", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"b", ",", "astar"}], "]"}], " ", "+", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "b", "]"}], ",", "a"}], "]"}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Now", " ", "we", " ", "select", " ", "which", " ", 
     RowBox[{"potential", ":"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"v", "=", "vfull"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "now", " ", "put", " ", "our", " ", "definitions", " ", "together", " ", 
     "to", " ", "get", " ", "h"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"dimhs", "=", 
     RowBox[{"First", "[", 
      RowBox[{"Dimensions", "[", "hs", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dimhe", "=", 
     RowBox[{"First", "[", 
      RowBox[{"Dimensions", "[", "he", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"h", " ", "=", " ", 
     RowBox[{"h0", "+", "v"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"We", "'"}], "ll", " ", "display", " ", "the", " ", "matrix", 
     " ", "of", " ", "h", " ", "to", " ", 
     RowBox[{"check", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "h", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.65246542768915*^9, 3.6524654506781855`*^9}, {
  3.652466276134166*^9, 3.6524662773729396`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1"},
     {"0", 
      FractionBox["9", "10"], "1", "0"},
     {"0", "1", 
      FractionBox["4", "5"], "0"},
     {"1", "0", "0", 
      FractionBox["17", "10"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702825275279992*^9, 3.702829399584238*^9, 3.702912914637624*^9, 
   3.7029218052923098`*^9, 3.702922573819367*^9, 3.7029230557562027`*^9, 
   3.702923108225415*^9, 3.7029238346714077`*^9, 3.7029979480967207`*^9, 
   3.7031595901782937`*^9, 3.7031621276084576`*^9, 3.7033610919883327`*^9, {
   3.7034463882333236`*^9, 3.703446396854505*^9}, 3.7034488686262217`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"compute", " ", "time", " ", "evolution", " ", 
     RowBox[{"operator", ".", " ", "It"}], " ", "seems", " ", "to", " ", 
     "run", " ", "faster", " ", "by", " ", "computing", " ", "each", " ", "U",
      " ", "of", " ", "and", " ", "Ustar"}], ",", " ", 
    RowBox[{
     RowBox[{"instead", " ", "of", " ", "setting", " ", "Ustar"}], " ", "=", 
     " ", 
     RowBox[{
      RowBox[{"ConjugateTranspose", "[", "U", "]"}], "."}]}]}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"U", " ", "=", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{"I", " ", "\[Tau]", " ", "h"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Ustar", " ", "=", 
     RowBox[{"ConjugateTranspose", "[", " ", "U", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.652465391559574*^9, 3.6524654210336576`*^9}, {
  3.6524657304423695`*^9, 3.652465733098003*^9}, {3.677931065273734*^9, 
  3.6779310725603113`*^9}, {3.7028250763880997`*^9, 3.7028251032179165`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.677921195941894*^9},
 NumberMarks->False],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "of", " ", "the", " ", "environment"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"rhobetaenv", "=", " ", 
   RowBox[{
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], " ", "he"}], "]"}], "/", 
    RowBox[{"Tr", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], " ", "he"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.677931079364217*^9, 3.677931098713863*^9}, {
  3.677931822295788*^9, 3.677931823230846*^9}, {3.702825106322976*^9, 
  3.702825106881909*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Beta]"}], "/", "5"}]]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Beta]"}], "/", "5"}]], 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Beta]"}], "/", "5"}]]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7028252758851004`*^9, 3.7028294003032784`*^9, 3.702912921607162*^9, 
   3.702921806146038*^9, 3.702922574632126*^9, 3.702923055900404*^9, 
   3.702923109535151*^9, 3.702923834801243*^9, 3.702997948278191*^9, 
   3.70315959023695*^9, 3.70316213249737*^9, 3.7031822866628356`*^9, 
   3.703361093404698*^9, {3.703446388970785*^9, 3.703446397112193*^9}, 
   3.7034488724328456`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Partial", " ", "trace", " ", "from", " ", 
     RowBox[{"Prof", ".", " ", 
      RowBox[{"Cubitt", ":", " ", "http", ":"}]}]}], "//", 
    RowBox[{
     RowBox[{"www", ".", "dr"}], "-", 
     RowBox[{
      RowBox[{"qubit", ".", "org"}], "/", 
      RowBox[{"matlab", ".", "php"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"PT", "[", 
     RowBox[{"p_", ",", "a_", ",", "b_", ",", "sys_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "s", "}"}], ",", 
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"Partition", "[", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "b"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"sys", "==", "2"}], ",", 
         RowBox[{"s", "=", 
          RowBox[{"Transpose", "[", 
           RowBox[{"s", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
        "]"}], ";", "\n", 
       RowBox[{"s", "=", 
        RowBox[{"Tr", "[", 
         RowBox[{"s", ",", "Plus", ",", "2"}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", "LMatrixT", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "LMatrix", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.652465364547163*^9, 3.6524653795143967`*^9}, {
  3.6779320728625402`*^9, 3.6779320732145367`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "we", " ", "wish", " ", "to", " ", "compute", " ", 
     RowBox[{"L", ".", " ", 
      RowBox[{"We", "'"}]}], "ll", " ", "initialize", " ", "a", " ", 
     "variable", " ", "LMatrixT"}], ",", " ", 
    RowBox[{
    "written", " ", "with", " ", "a", " ", "T", " ", "because", " ", "our", 
     " ", "computation", " ", "will", " ", "give", " ", "us", " ", "the", " ",
      "transpose", " ", "of", " ", 
     RowBox[{"L", "."}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"LMatrixT", "=."}], ";"}], "\[IndentingNewLine]", "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "First", " ", "we", " ", "write", " ", "a", " ", "basis", " ", "for", 
      " ", "the", " ", "Hilbert", " ", "space", " ", "B", 
      RowBox[{"(", "H_S", ")"}]}], ",", " ", 
     RowBox[{"bounded", " ", "operators", " ", "on", " ", "the", " ", 
      RowBox[{"system", "'"}], "s", " ", "Hilbert", " ", "space"}], ",", " ", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "dim"}], " ", "h_s", " ", "by", " ", 
      "dim", " ", "h_s", " ", 
      RowBox[{"matrices", ":"}]}]}], " ", "*)"}], "\n", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", " ", 
     RowBox[{"i", "<", 
      RowBox[{"dimhs", "+", "1"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "<", 
        RowBox[{"dimhs", "+", "1"}]}], ",", 
       RowBox[{"j", "++"}], ",", "\n", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "->", "1"}], ",", "dimhs"}], 
           "]"}], "]"}]}], ";", "\n", "\n", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Now", " ", "we", " ", "act", " ", "our", " ", "operator", " ", "on",
           " ", "this", " ", "basis", " ", "element", "  ", "A"}], " ", 
         "*)"}], "\n", 
        RowBox[{"LofA", " ", "=", 
         RowBox[{"PT", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{
              RowBox[{"MatrixExp", "[", 
               RowBox[{"\[Alpha]", "*", "\[Beta]", "*", "he"}], "]"}], ",", 
              RowBox[{"IdentityMatrix", "[", "dimhs", "]"}]}], "]"}], ".", 
            "U", ".", 
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{
              RowBox[{"rhobetaenv", ".", 
               RowBox[{"MatrixExp", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], " ", "*", "\[Alpha]", "*", "\[Beta]", 
                 "*", "he"}], "]"}]}], ",", "A"}], "]"}], ".", "Ustar"}], ",",
            "dimhe", ",", "dimhs", ",", "1"}], "]"}]}], ";", "\n", "\n", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "This", " ", "yields", " ", "a", " ", "dim", " ", "h_s", " ", "by", 
           " ", "dim", " ", "h_s", " ", 
           RowBox[{"matrix", ".", " ", "We"}], " ", "want", " ", "to", " ", 
           "write", " ", "down", " ", "L", " ", "as", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{"dim", " ", "h_s", " ", "*", " ", "dim", " ", "h_e"}], 
            ")"}], " ", "x", " ", 
           RowBox[{"(", " ", 
            RowBox[{"dim", " ", "h_s", " ", "*", " ", "dim", " ", "h_e"}], 
            ")"}], " ", "matrix"}], ",", " ", 
          RowBox[{"so", " ", 
           RowBox[{"we", "'"}], "ll", " ", "flatten", " ", "this", " ", "L", 
           RowBox[{"(", "A", ")"}], " ", "into", " ", "a", " ", "column", " ",
            "vector"}], ",", " ", 
          RowBox[{"and", " ", "simplify", " ", 
           RowBox[{"it", ":"}]}]}], " ", "*)"}], "\n", 
        RowBox[{"LofAvector", " ", "=", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"LofA", ",", "1"}], "]"}], "]"}]}], ";", "\n", "\n", "\n", 
        RowBox[{"(*", " ", 
         RowBox[{"Okay", ",", " ", 
          RowBox[{"now", " ", 
           RowBox[{"we", "'"}], "ll", " ", "append", " ", "this", " ", 
           "vector", " ", "onto", " ", 
           RowBox[{"LMatrixT", ".", " ", "If"}], " ", "this", " ", "is", " ", 
           "the", " ", "first", " ", "basis", " ", "element"}], ",", " ", 
          RowBox[{
           RowBox[{"we", "'"}], "ll", " ", "set", " ", "LMatrixT", " ", "to", 
           " ", "be", " ", "this", " ", 
           RowBox[{"result", ".", " ", "Otherwise"}]}], ",", " ", 
          RowBox[{
           RowBox[{"we", "'"}], "ll", " ", "append", " ", "it", " ", "as", 
           " ", "the", " ", "next", " ", 
           RowBox[{"row", ".", " ", "Since"}], " ", "we", " ", "append", " ", 
           "as", " ", "rows"}], ",", " ", 
          RowBox[{
          "we", " ", "need", " ", "to", " ", "take", " ", "the", " ", 
           "transpose", " ", "at", " ", "the", " ", "end", " ", "so", " ", 
           "L", 
           RowBox[{"(", 
            RowBox[{"A_", "11"}], ")"}], " ", "is", " ", "the", " ", "first", 
           " ", "column", " ", "of", " ", "the", " ", "matrix"}], ",", " ", 
          RowBox[{"etc", "."}]}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
        RowBox[{"LMatrixT", " ", "=", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"i", "==", "1"}], "&&", 
            RowBox[{"j", "==", "1"}]}], ",", 
           RowBox[{"{", "LofAvector", "}"}], ",", "\n", 
           RowBox[{"Append", "[", 
            RowBox[{"LMatrixT", ",", "LofAvector"}], "]"}]}], "]"}]}], 
        ";"}]}], "\n", "]"}]}], "\n", "]"}], "\n", 
   RowBox[{
    RowBox[{"LMatrix", "=", 
     RowBox[{"Transpose", "[", "LMatrixT", "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Now", " ", "we", " ", "have", " ", "our", " ", "operator", " ", "L", " ",
      "written", " ", "as", " ", "a", " ", "matrix", " ", "in", " ", "the", 
     " ", "basis", " ", "defined", " ", 
     RowBox[{"above", ".", " ", "We"}], " ", "can", " ", "print", " ", 
     RowBox[{"it", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"MatrixForm", "[", "LMatrix", " ", "]"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6524655549587917`*^9, 3.652465630866994*^9}, 
   3.652465725942856*^9, {3.6779195714692373`*^9, 3.677919605853017*^9}, {
   3.677919639581024*^9, 3.677919695995063*^9}, {3.677931116292986*^9, 
   3.677931163212006*^9}, {3.677931251040688*^9, 3.6779312602719584`*^9}, {
   3.677931776319344*^9, 3.677931844385042*^9}, 3.677931914348907*^9, {
   3.677932013367188*^9, 3.677932016413743*^9}, {3.677932063992895*^9, 
   3.67793206730365*^9}, {3.677932417600317*^9, 3.6779324291214046`*^9}, 
   3.677946185927806*^9, {3.7026632630793424`*^9, 3.7026632725009584`*^9}, {
   3.702825118547556*^9, 3.702825118730933*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"689", " ", 
         RowBox[{"(", 
          RowBox[{"201", "+", 
           RowBox[{"200", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              SqrtBox["401"], "20"], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"401", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"4", " ", "\[Beta]"}], "/", "5"}]], " ", 
         RowBox[{"(", 
          RowBox[{"489", "+", 
           RowBox[{"200", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              SqrtBox["689"], "20"], "]"}]}]}], ")"}]}]}], 
       RowBox[{"276289", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"4", " ", "\[Beta]"}], "/", "5"}]]}], ")"}]}]], "0", "0", 
      FractionBox[
       RowBox[{"400", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "5"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"689", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["4", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}]}], ")"}]}]], 
           " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox[
              SqrtBox["401"], "40"], "]"}], "2"]}], "+", 
          RowBox[{"401", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox[
              SqrtBox["689"], "40"], "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"276289", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"4", " ", "\[Beta]"}], "/", "5"}]]}], ")"}]}]]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"401", " ", "\[ImaginaryI]", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              SqrtBox["401"], "40"], "]"}]}], "+", 
           RowBox[{
            SqrtBox["401"], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              SqrtBox["401"], "40"], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"689", " ", "\[ImaginaryI]", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              SqrtBox["689"], "40"], "]"}]}], "+", 
           RowBox[{"17", " ", 
            SqrtBox["689"], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              SqrtBox["689"], "40"], "]"}]}]}], ")"}]}], "276289"]}], 
      FractionBox[
       RowBox[{"400", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["2", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}]}], ")"}]}], "]"}], 
        " ", 
        RowBox[{"Sech", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Beta]"}], "5"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          SqrtBox["401"], "40"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          SqrtBox["689"], "40"], "]"}]}], 
       SqrtBox["276289"]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"400", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["2", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}]}], ")"}]}], "]"}], 
        " ", 
        RowBox[{"Sech", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Beta]"}], "5"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          SqrtBox["401"], "40"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          SqrtBox["689"], "40"], "]"}]}], 
       SqrtBox["276289"]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"401", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             SqrtBox["401"], "40"], "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["401"], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             SqrtBox["401"], "40"], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"689", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             SqrtBox["689"], "40"], "]"}]}], "+", 
          RowBox[{"17", " ", "\[ImaginaryI]", " ", 
           SqrtBox["689"], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             SqrtBox["689"], "40"], "]"}]}]}], ")"}]}], "276289"], "0"},
     {
      FractionBox[
       RowBox[{"400", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "5"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"689", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox[
              SqrtBox["401"], "40"], "]"}], "2"]}], "+", 
          RowBox[{"401", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["4", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}]}], ")"}]}]], 
           " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox[
              SqrtBox["689"], "40"], "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"276289", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"4", " ", "\[Beta]"}], "/", "5"}]]}], ")"}]}]], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"689", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"4", " ", "\[Beta]"}], "/", "5"}]], " ", 
         RowBox[{"(", 
          RowBox[{"201", "+", 
           RowBox[{"200", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              SqrtBox["401"], "20"], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"401", " ", 
         RowBox[{"(", 
          RowBox[{"489", "+", 
           RowBox[{"200", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              SqrtBox["689"], "20"], "]"}]}]}], ")"}]}]}], 
       RowBox[{"276289", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"4", " ", "\[Beta]"}], "/", "5"}]]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.7029129300957117`*^9, 3.702921808427849*^9, 3.7029225768726797`*^9, 
   3.7029230586339283`*^9, 3.702923112069209*^9, 3.7029238364765043`*^9, 
   3.702997950236516*^9, 3.703160520245364*^9, 3.703162137457777*^9, 
   3.703182291607301*^9, 3.703361095946968*^9, {3.703446391000182*^9, 
   3.7034463980436707`*^9}, 3.7034488778201723`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eig", " ", "=", " ", 
   RowBox[{"Eigenvalues", "[", "LMatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "f", "]"}], ";", 
  RowBox[{"ClearAll", "[", "e", "]"}]}]}], "Input",
 CellChangeTimes->{{3.702764505664007*^9, 3.702764505667015*^9}, {
   3.702829222254437*^9, 3.702829322462313*^9}, {3.702829470814416*^9, 
   3.702829513817904*^9}, {3.702829654648101*^9, 3.7028296716055775`*^9}, {
   3.702829795207505*^9, 3.7028298003467293`*^9}, 3.7028298328173914`*^9, {
   3.70284276224762*^9, 3.702842804502103*^9}, {3.7028428603613033`*^9, 
   3.702842870534214*^9}, {3.7028430688375607`*^9, 3.702843097510487*^9}, {
   3.702849255214424*^9, 3.702849258387751*^9}, {3.7029217006529703`*^9, 
   3.702921756252618*^9}, {3.702921881047886*^9, 3.7029219196192837`*^9}, {
   3.702998677341907*^9, 3.702998682852586*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"Re", "[", "eig", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "\[Rule]", " ", "a"}], ",", 
      RowBox[{"\[Beta]", "\[Rule]", "b"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.702764505664007*^9, 3.702764505667015*^9}, {
   3.702829222254437*^9, 3.702829322462313*^9}, {3.702829470814416*^9, 
   3.702829513817904*^9}, {3.702829654648101*^9, 3.7028296716055775`*^9}, {
   3.702829795207505*^9, 3.7028298003467293`*^9}, 3.7028298328173914`*^9, {
   3.70284276224762*^9, 3.702842804502103*^9}, {3.7028428603613033`*^9, 
   3.702842870534214*^9}, {3.7028430688375607`*^9, 3.702843097510487*^9}, {
   3.702849255214424*^9, 3.702849258387751*^9}, {3.7029217006529703`*^9, 
   3.702921756252618*^9}, {3.702921881047886*^9, 3.7029219196192837`*^9}, {
   3.702921959585516*^9, 3.702921978675783*^9}, {3.702922058803597*^9, 
   3.7029220682394657`*^9}, {3.702997943379171*^9, 3.7029979875253353`*^9}, 
   3.702998594089733*^9, {3.7029987510137978`*^9, 3.702998754150462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "b_", "]"}], ":=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"FunctionExpand", "[", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"\[Alpha]", ",", "b"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
           RowBox[{"b", "\[Element]", "Reals"}]}], "}"}]}], "]"}], ",", 
       "\[Alpha]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", "\[Rule]", "0"}], "}"}]}]}], " ", ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.702663983807397*^9, 3.7026639957977962`*^9}, {
   3.70266414547876*^9, 3.7026641753334255`*^9}, 3.7026642384197855`*^9, 
   3.7027976015421286`*^9, {3.702829139234271*^9, 3.7028291400401134`*^9}, 
   3.7028292045914497`*^9, {3.702829351517905*^9, 3.7028293520129194`*^9}, {
   3.702829569573485*^9, 3.7028295914642863`*^9}, {3.70292182367343*^9, 
   3.702921846049654*^9}, {3.7029219821994963`*^9, 3.702922012449828*^9}, {
   3.702922085780066*^9, 3.7029220940483007`*^9}, {3.702922163339614*^9, 
   3.702922184083386*^9}, {3.702922236125415*^9, 3.702922293051053*^9}, {
   3.7029979459123383`*^9, 3.702997959073977*^9}, {3.702997994388391*^9, 
   3.702997997063285*^9}, 3.702998028216361*^9, {3.7029986183696957`*^9, 
   3.702998629652787*^9}, 3.702998760337843*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "g", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "b_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"FunctionExpand", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"\[Alpha]", ",", "b"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
            RowBox[{"b", "\[Element]", "Reals"}]}], "}"}]}], "]"}], ",", 
        "\[Alpha]"}], "]"}], ",", "\[Alpha]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "\[Rule]", "0"}], "}"}]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.702922664958826*^9, 3.702922679270934*^9}, {
  3.7034510681775537`*^9, 3.7034510721917286`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"var", "[", "b_", "]"}], " ", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"g", "[", "b", "]"}], "-", 
     RowBox[{
      RowBox[{"f", "[", "b", "]"}], "^", "2"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7029227027631893`*^9, 3.702922708958927*^9}, {
  3.7029988015162888`*^9, 3.702998813176355*^9}, {3.703152724903694*^9, 
  3.703152735478705*^9}, {3.703162160186002*^9, 3.7031621637636137`*^9}, {
  3.703162230849762*^9, 3.7031622412484827`*^9}, {3.7034466545184393`*^9, 
  3.703446657151831*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e2", "[", 
    RowBox[{"\[Alpha]_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"FunctionExpand", "[", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"\[Alpha]p", ",", 
        RowBox[{"\[Beta]2", "[", "sp", "]"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Alpha]p", "\[Element]", "Reals"}], ",", 
        RowBox[{"sp", "\[Element]", "Reals"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]p", "\[Rule]", " ", "\[Alpha]"}], ",", 
      RowBox[{"sp", "\[Rule]", "s"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "f2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"FunctionExpand", "[", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"e2", "[", 
               RowBox[{"\[Alpha]", ",", "s"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
             RowBox[{"s", "\[GreaterEqual]", "0"}], ",", 
             RowBox[{"s", "\[LessEqual]", " ", "1"}]}], "}"}]}], "]"}], " ", 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
          RowBox[{"s", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"s", "\[LessEqual]", " ", "1"}]}], "}"}]}], "]"}], ",", 
      "\[Alpha]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "\[Rule]", "0"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7029227027631893`*^9, 3.702922708958927*^9}, {
   3.7029988015162888`*^9, 3.702998813176355*^9}, {3.703152724903694*^9, 
   3.703152735478705*^9}, {3.703162160186002*^9, 3.7031621637636137`*^9}, {
   3.703162230849762*^9, 3.7031622412484827`*^9}, {3.7034466545184393`*^9, 
   3.703446729889135*^9}, {3.7034488587013264`*^9, 3.703448861329818*^9}, 
   3.7034493487695227`*^9, {3.703449763260386*^9, 3.7034497836827564`*^9}, {
   3.703449893379628*^9, 3.7034500098459806`*^9}, {3.703450049233183*^9, 
   3.703450052054186*^9}, {3.703450088415387*^9, 3.703450111502286*^9}, {
   3.7034501882420454`*^9, 3.703450208324957*^9}, 3.703450501322815*^9, {
   3.703450681257959*^9, 3.7034506928903937`*^9}, {3.703450726661663*^9, 
   3.7034507275856204`*^9}, {3.7034507971356263`*^9, 3.703450856484486*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f2avg", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"f2", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.702922838016499*^9, 3.7029229015169783`*^9}, 
   3.702923294363377*^9, {3.702923352232024*^9, 3.70292338153929*^9}, {
   3.702923416751536*^9, 3.702923435718801*^9}, {3.702923483072221*^9, 
   3.7029234898453293`*^9}, {3.702923825459607*^9, 3.702923828528812*^9}, {
   3.7031910063538065`*^9, 3.7031910085721602`*^9}, {3.7031910684741573`*^9, 
   3.703191075050905*^9}, {3.703361213966714*^9, 3.7033612296064663`*^9}, {
   3.703446027406328*^9, 3.7034460437730083`*^9}, {3.703446393066416*^9, 
   3.703446394750715*^9}, {3.7034468693871703`*^9, 3.70344688084717*^9}, {
   3.703447026321292*^9, 3.703447042959052*^9}, {3.703448892073081*^9, 
   3.703448893544494*^9}, 3.7034493456041055`*^9, {3.7034497967329617`*^9, 
   3.703449801935799*^9}, {3.7034500175750346`*^9, 3.703450023781542*^9}, {
   3.703450061340884*^9, 3.703450063831005*^9}, {3.704374033038453*^9, 
   3.70437403817165*^9}}],

Cell[BoxData["0.2752075591186874`"], "Output",
 CellChangeTimes->{
  3.7034489787074842`*^9, 3.7034498567261076`*^9, 3.7034500706426215`*^9, 
   3.703450176491294*^9, 3.703450487415327*^9, 3.703450648760026*^9, {
   3.703450759200186*^9, 3.7034507721561785`*^9}, 3.703450919518383*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f1avg", " ", "=", " ", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"\[Beta]1", "[", "s", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.702922838016499*^9, 3.7029229015169783`*^9}, 
   3.702923294363377*^9, {3.702923352232024*^9, 3.70292338153929*^9}, {
   3.702923416751536*^9, 3.702923435718801*^9}, {3.702923483072221*^9, 
   3.7029234898453293`*^9}, {3.702923825459607*^9, 3.702923828528812*^9}, {
   3.7031910063538065`*^9, 3.7031910085721602`*^9}, {3.7031910684741573`*^9, 
   3.703191075050905*^9}, {3.703361213966714*^9, 3.7033612296064663`*^9}, {
   3.703446027406328*^9, 3.7034460437730083`*^9}, {3.703446393066416*^9, 
   3.703446394750715*^9}, {3.7034468693871703`*^9, 3.70344688084717*^9}, {
   3.703447026321292*^9, 3.7034470293768396`*^9}, 3.7034493391659822`*^9, {
   3.703450935421184*^9, 3.7034509467718744`*^9}, 3.704374045851885*^9}],

Cell[BoxData["0.24016263435799778`"], "Output",
 CellChangeTimes->{3.703450951165563*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"var1", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"var", "[", 
      RowBox[{"\[Beta]1", "[", "s", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7034509787600393`*^9, 3.7034510070914273`*^9}}],

Cell[BoxData["0.5297882641762988`"], "Output",
 CellChangeTimes->{{3.703451003803181*^9, 3.703451018550474*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g2", "[", "s_", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Refine", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"FunctionExpand", "[", 
             RowBox[{
              RowBox[{"Normal", "[", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"e2", "[", 
                  RowBox[{"\[Alpha]", ",", "s"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Alpha]", ",", "0", ",", "3"}], "}"}]}], "]"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
                RowBox[{"s", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"s", "\[LessEqual]", " ", "1"}]}], "}"}]}], "]"}], 
            " ", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
             RowBox[{"s", "\[GreaterEqual]", "0"}], ",", 
             RowBox[{"s", "\[LessEqual]", " ", "1"}]}], "}"}]}], "]"}], ",", 
         "\[Alpha]"}], "]"}], ",", "\[Alpha]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", "\[Rule]", "0"}], "}"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.7034509787600393`*^9, 3.7034510750423098`*^9}, {
  3.7034514461005793`*^9, 3.7034514490288677`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g2avg", " ", "=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"g2", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"var2", "=", 
  RowBox[{"g2avg", "-", 
   RowBox[{"f2avg", "^", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.7034509787600393`*^9, 3.7034510750423098`*^9}, {
  3.7034514461005793`*^9, 3.70345149054379*^9}}],

Cell[BoxData["0.7157427981667381`"], "Output",
 CellChangeTimes->{{3.703451472224566*^9, 3.7034514876922054`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PDF", "[", 
  RowBox[{
   RowBox[{"NormalDistribution", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Sqrt", "[", "var1", "]"}]}], "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.703451513774309*^9, 3.7034515259281464`*^9}}],

Cell[BoxData[
 RowBox[{"0.548098860299287`", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "0.9437732653013505`"}], " ", 
    SuperscriptBox["x", "2"]}]]}]], "Output",
 CellChangeTimes->{3.703451528779229*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PDF", "[", 
  RowBox[{
   RowBox[{"NormalDistribution", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Sqrt", "[", "var2", "]"}]}], "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.703451513774309*^9, 3.703451527241138*^9}, 
   3.704374018011488*^9}],

Cell[BoxData[
 RowBox[{"0.4715541512071407`", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "0.6985749647508445`"}], " ", 
    SuperscriptBox["x", "2"]}]]}]], "Output",
 CellChangeTimes->{3.7034515304917836`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalLambda]1", "[", 
   RowBox[{"\[Alpha]_", "?", "NumericQ"}], "]"}], ":=", " ", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"e", "[", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"\[Beta]1", "[", "s", "]"}]}], "]"}], "]"}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]2", "[", 
   RowBox[{"\[Alpha]_", "?", "NumericQ"}], "]"}], ":=", " ", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"e", "[", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"\[Beta]2", "[", "s", "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.702922838016499*^9, 3.7029229015169783`*^9}, 
   3.702923294363377*^9, {3.702923352232024*^9, 3.70292338153929*^9}, {
   3.702923416751536*^9, 3.702923435718801*^9}, {3.702923483072221*^9, 
   3.7029234898453293`*^9}, {3.702923825459607*^9, 3.702923828528812*^9}, {
   3.7031910063538065`*^9, 3.7031910085721602`*^9}, {3.7031910684741573`*^9, 
   3.703191075050905*^9}, {3.703361213966714*^9, 3.7033612296064663`*^9}, {
   3.703446027406328*^9, 3.7034460437730083`*^9}, {3.703446393066416*^9, 
   3.703446394750715*^9}, {3.7034468693871703`*^9, 3.7034468730338926`*^9}, {
   3.703446949813181*^9, 3.7034469700355644`*^9}, {3.703448982563403*^9, 
   3.70344899485611*^9}, {3.7034491507338915`*^9, 3.7034491666698527`*^9}, {
   3.7034492089152045`*^9, 3.7034492121793857`*^9}, {3.703449321530583*^9, 
   3.703449327814293*^9}, {3.703449399118929*^9, 3.7034494019815407`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"\[CapitalLambda]1", "[", "\[Alpha]", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "16"}], ",", "16", ",", ".1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{"Parallelize", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"\[CapitalLambda]2", "[", "\[Alpha]", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "16"}], ",", "16", ",", ".1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7034461462645016`*^9, 3.7034461463985815`*^9}, {
  3.7034464000815077`*^9, 3.703446457836434*^9}, {3.703449285373926*^9, 
  3.703449331469014*^9}, {3.7034513994640436`*^9, 3.703451420348591*^9}, {
  3.7034550544714127`*^9, 3.703455062582965*^9}, {3.703455370265416*^9, 
  3.7034553746791277`*^9}, {3.704373658174549*^9, 3.7043736591857986`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Lambdadatabeta1long.csv\>\"", ",", "T1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Lambdadatabeta2long.csv\>\"", ",", "T2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7034461462645016`*^9, 3.7034461463985815`*^9}, {
  3.7034464000815077`*^9, 3.703446457836434*^9}, {3.703449285373926*^9, 
  3.703449331469014*^9}, {3.7034513994640436`*^9, 3.703451420348591*^9}, {
  3.7034550414938993`*^9, 3.703455080549719*^9}}],

Cell[BoxData["\<\"Lambdadatabeta1long.csv\"\>"], "Output",
 CellChangeTimes->{3.7034470205231504`*^9, 3.703449085754048*^9, 
  3.7034492593416176`*^9, 3.703449372353242*^9, 3.703449461011067*^9, 
  3.7034514228246765`*^9, 3.7034552782895985`*^9, 3.703456196024478*^9}],

Cell[BoxData["\<\"Lambdadatabeta2long.csv\"\>"], "Output",
 CellChangeTimes->{3.7034470205231504`*^9, 3.703449085754048*^9, 
  3.7034492593416176`*^9, 3.703449372353242*^9, 3.703449461011067*^9, 
  3.7034514228246765`*^9, 3.7034552782895985`*^9, 3.7034561960405216`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"I1", "=", 
     RowBox[{"Interpolation", "[", "T1", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"I2", " ", "=", " ", 
     RowBox[{"Interpolation", "[", "T2", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7034465772095127`*^9, 3.7034465849555397`*^9}, {
  3.703449268547098*^9, 3.7034492704932737`*^9}, {3.703449477947609*^9, 
  3.703449483741016*^9}, {3.7034495253190947`*^9, 3.7034495619683013`*^9}, {
  3.7034544100762243`*^9, 3.703454562109127*^9}, {3.703455118676114*^9, 
  3.7034551198111334`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I1star", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NMaximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "*", "x"}], "-", 
        RowBox[{"I1", "[", "\[Alpha]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "16"}], "\[LessEqual]", " ", "\[Alpha]", "\[LessEqual]", 
        " ", "16"}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I1starMax", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Alpha]", "/.", 
   RowBox[{
    RowBox[{"NMaximize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "*", "x"}], "-", 
         RowBox[{"I1", "[", "\[Alpha]", "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "16"}], "\[LessEqual]", " ", "\[Alpha]", "\[LessEqual]",
          " ", "16"}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2star", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NMaximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "*", "x"}], "-", 
        RowBox[{"I2", "[", "\[Alpha]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "16"}], "\[LessEqual]", " ", "\[Alpha]", "\[LessEqual]", 
        " ", "16"}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2starMax", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Alpha]", "/.", 
   RowBox[{
    RowBox[{"NMaximize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "*", "x"}], "-", 
         RowBox[{"I2", "[", "\[Alpha]", "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "16"}], "\[LessEqual]", " ", "\[Alpha]", "\[LessEqual]",
          " ", "16"}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7034465772095127`*^9, 3.7034465849555397`*^9}, {
   3.703449268547098*^9, 3.7034492704932737`*^9}, {3.703449477947609*^9, 
   3.703449483741016*^9}, {3.7034495253190947`*^9, 3.7034495619683013`*^9}, {
   3.7034544100762243`*^9, 3.703454619356885*^9}, 3.703454703741934*^9, {
   3.7034547566487136`*^9, 3.703454773757924*^9}, {3.703454810147002*^9, 
   3.7034548429596777`*^9}, 3.7034548924109073`*^9, {3.7034549736899667`*^9, 
   3.7034549819198823`*^9}, {3.7034550889590845`*^9, 
   3.7034550957290883`*^9}, {3.7034562257755313`*^9, 3.7034562457582517`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T1star", " ", "=", " ", 
    RowBox[{"Parallelize", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"I1star", "[", "x", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "1.7"}], ",", "1.7", ",", ".01"}], "}"}]}], "]"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7034465772095127`*^9, 3.7034465849555397`*^9}, {
  3.703449268547098*^9, 3.7034492704932737`*^9}, {3.703449477947609*^9, 
  3.703449483741016*^9}, {3.7034495253190947`*^9, 3.7034495619683013`*^9}, {
  3.7034544100762243`*^9, 3.703454590860957*^9}, {3.7034546643512564`*^9, 
  3.7034546683589144`*^9}, {3.7034562478207345`*^9, 3.7034562792767134`*^9}, {
  3.7034563976553373`*^9, 3.703456483326254*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T2star", " ", "=", " ", 
   RowBox[{"Parallelize", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"I2star", "[", "x", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1.7"}], ",", "1.7", ",", ".01"}], "}"}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.703454782326702*^9, 3.7034548081085815`*^9}, {
  3.7034549217067204`*^9, 3.703454923046282*^9}, {3.7034549604888797`*^9, 
  3.703454993927435*^9}, {3.70345509779759*^9, 3.7034550986939735`*^9}, {
  3.7034564935829854`*^9, 3.703456549883834*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<LambdaStardatabeta1.csv\>\"", ",", "T1star"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<LambdaStardatabeta2.csv\>\"", ",", "T2star"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.703454782326702*^9, 3.7034548081085815`*^9}, {
  3.7034549217067204`*^9, 3.703454923046282*^9}, {3.7034549604888797`*^9, 
  3.703454993927435*^9}, {3.70345509779759*^9, 3.7034550986939735`*^9}, {
  3.7034564935829854`*^9, 3.703456549883834*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I2starMax", "[", 
  RowBox[{"-", "1.59"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"I1starMax", "[", 
  RowBox[{"-", "1.59"}], "]"}]}], "Input",
 CellChangeTimes->{{3.703456589326764*^9, 3.7034566617352123`*^9}, {
  3.703456761378735*^9, 3.7034567721896315`*^9}}],

Cell[BoxData[
 RowBox[{"-", "14.384814371233746`"}]], "Output",
 CellChangeTimes->{{3.703456656174984*^9, 3.703456662058071*^9}, {
  3.7034567620745554`*^9, 3.70345677396793*^9}}],

Cell[BoxData[
 RowBox[{"-", "5.645557795313703`"}]], "Output",
 CellChangeTimes->{{3.703456656174984*^9, 3.703456662058071*^9}, {
  3.7034567620745554`*^9, 3.7034567740220737`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"I1star", "[", "x", "]"}], ",", 
      RowBox[{"I2star", "[", "x", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"I1starMax", "[", "x", "]"}], ",", 
     RowBox[{"I2starMax", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1.7"}], ",", "1.7"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7034547954796877`*^9, 3.7034547954876814`*^9}, {
  3.7034548497526693`*^9, 3.703454950955531*^9}, {3.7034549981085176`*^9, 
  3.703455003174004*^9}, {3.7034550999783893`*^9, 3.7034551008978343`*^9}, {
  3.7034562873150907`*^9, 3.7034562921928897`*^9}, {3.7034565209356933`*^9, 
  3.7034565222150955`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlXk0lmsXxl/zPM9jGoQiSoMK+y5OCiFKnSJDkpRUhkSikpL5yFAihb4M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       "]]},
     Annotation[#, "Charting`Private`Tag$769047#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVVHk4lfv3dRzHPM8hQxGJuAlR7JdoQJKEbkSSlKIbEpGSkJAG3FRSaJCh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       "]]},
     Annotation[#, "Charting`Private`Tag$769047#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.7, 1.7}, {-7.236453862624411, 6.200708267293118}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7034547922229977`*^9, {3.70345485770479*^9, 3.7034549555146303`*^9}, 
   3.7034550422840004`*^9, 3.703455343328751*^9, 3.7034563257862043`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"I1", "[", "\[Alpha]", "]"}], ",", 
     RowBox[{"I2", "[", "\[Alpha]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7034494847446847`*^9, 3.703449485305176*^9}, {
  3.7034495648063498`*^9, 3.7034496090044413`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtmGk01e33xqmUVOpR0WCIFEnmaHSniZRmohQaECJFlDFNSEUhSoZOxnO+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       "]]},
     Annotation[#, "Charting`Private`Tag$14117#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl2Hkw1d//B3BKhUqiEtkTEgpFKk6klFKopFUJFdFmyZKQhFQIHyFL1iz3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       "]]},
     Annotation[#, "Charting`Private`Tag$14117#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-0.0648059941592213, 1.9919221651062313`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7034495688089943`*^9, 3.7034496099278955`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.703449275059966*^9, 3.7034492750689893`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True]
},
Evaluator->"Local",
WindowSize->{1022, 1060},
WindowMargins->{{-1428, Automatic}, {111, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1384, 39, 235, "Input"],
Cell[1967, 63, 366, 12, 68, "Output"]
}, Open  ]],
Cell[2348, 78, 3978, 101, 545, "Input"],
Cell[CellGroupData[{
Cell[6351, 183, 2962, 75, 638, "Input"],
Cell[9316, 260, 1126, 28, 151, "Output"]
}, Open  ]],
Cell[10457, 291, 1074, 25, 173, "Input"],
Cell[11534, 318, 89, 2, 48, "Input"],
Cell[CellGroupData[{
Cell[11648, 324, 624, 16, 80, "Input"],
Cell[12275, 342, 1082, 31, 69, "Output"]
}, Open  ]],
Cell[13372, 376, 1531, 43, 235, "Input"],
Cell[CellGroupData[{
Cell[14928, 423, 6950, 151, 1227, "Input"],
Cell[21881, 576, 7717, 224, 268, "Print"]
}, Open  ]],
Cell[29613, 803, 888, 16, 80, "Input"],
Cell[30504, 821, 1173, 22, 48, "Input"],
Cell[31680, 845, 1405, 30, 80, "Input"],
Cell[33088, 877, 828, 22, 111, "Input"],
Cell[33919, 901, 587, 14, 80, "Input"],
Cell[34509, 917, 2708, 64, 204, "Input"],
Cell[CellGroupData[{
Cell[37242, 985, 1119, 19, 48, "Input"],
Cell[38364, 1006, 285, 4, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38686, 1015, 993, 17, 48, "Input"],
Cell[39682, 1034, 89, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39808, 1040, 356, 9, 80, "Input"],
Cell[40167, 1051, 112, 1, 48, "Output"]
}, Open  ]],
Cell[40294, 1055, 1485, 38, 173, "Input"],
Cell[CellGroupData[{
Cell[41804, 1097, 472, 13, 80, "Input"],
Cell[42279, 1112, 114, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42430, 1118, 255, 6, 48, "Input"],
Cell[42688, 1126, 235, 6, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42960, 1137, 279, 7, 48, "Input"],
Cell[43242, 1146, 238, 6, 53, "Output"]
}, Open  ]],
Cell[43495, 1155, 1702, 35, 80, "Input"],
Cell[45200, 1192, 1167, 29, 80, "Input"],
Cell[CellGroupData[{
Cell[46392, 1225, 501, 9, 80, "Input"],
Cell[46896, 1236, 268, 3, 48, "Output"],
Cell[47167, 1241, 270, 3, 48, "Output"]
}, Open  ]],
Cell[47452, 1247, 617, 14, 111, "Input"],
Cell[48072, 1263, 2672, 69, 142, "Input"],
Cell[50747, 1334, 857, 19, 80, "Input"],
Cell[51607, 1355, 653, 16, 48, "Input"],
Cell[52263, 1373, 590, 12, 142, "Input"],
Cell[CellGroupData[{
Cell[52878, 1389, 288, 6, 80, "Input"],
Cell[53169, 1397, 179, 3, 48, "Output"],
Cell[53351, 1402, 181, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53569, 1410, 996, 25, 173, "Input"],
Cell[54568, 1437, 12634, 223, 357, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67239, 1665, 415, 11, 48, "Input"],
Cell[67657, 1678, 13824, 242, 357, "Output"]
}, Open  ]],
Cell[81496, 1923, 94, 1, 48, "Input"],
Cell[81593, 1926, 44, 1, 5, "PageBreak",
 PageBreakBelow->True]
}
]
*)



==> figs/RIS_figures/Simulation3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47926,       1307]
NotebookOptionsPosition[     46226,       1248]
NotebookOutlinePosition[     46627,       1266]
CellTagsIndexPosition[     46584,       1263]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]1p", "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{"4", "*", 
     RowBox[{"Tanh", "[", 
      RowBox[{"s", "*", "2"}], "]"}]}], "+", "3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]1", "[", "s_", "]"}], "=", 
  RowBox[{"2", "*", 
   RowBox[{
    RowBox[{"\[Beta]1p", "[", "s", "]"}], "/", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"\[Beta]1p", "[", "s", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.7034476362605734`*^9, 3.7034476365338*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", 
      RowBox[{"Tanh", "[", 
       RowBox[{"2", " ", "s"}], "]"}]}]}], ")"}]}], 
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Cosh", "[", "2", "]"}], "]"}]}]}]]], "Output",
 CellChangeTimes->{3.70344765129305*^9, 3.7034477765698156`*^9, 
  3.703447875069912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Choose", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dimhe", "=", "2"}], ";", 
    RowBox[{"dimhs", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Write", " ", "down", " ", "the", " ", "Hamiltonians", " ", "he"}], ",", 
     " ", "hs", ",", " ", 
     RowBox[{
      RowBox[{"v", ".", " ", "We"}], " ", "will", " ", "use", " ", "Fs", " ", 
      
      RowBox[{"(", 
       RowBox[{"=", " ", 
        RowBox[{"E", " ", "in", " ", "the", " ", "paper"}]}], ")"}], " ", 
      "as", " ", "the", " ", "energy", " ", "of", " ", "the", " ", "system"}],
      ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "Fe"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"E_", "0", " ", "in", " ", "the", " ", "paper"}], ")"}], " ", 
       "as", " ", "the", " ", "energy", " ", "of", " ", "the", " ", 
       RowBox[{"environment", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"astar", " ", "=", " ", 
     RowBox[{"ConjugateTranspose", "[", "a", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"hs", " ", "=", " ", 
     RowBox[{"Fs", 
      RowBox[{"(", 
       RowBox[{"astar", ".", "a"}], ")"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bstar", " ", "=", " ", 
     RowBox[{"ConjugateTranspose", "[", "b", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"he", " ", "=", " ", 
     RowBox[{"Fe", 
      RowBox[{"(", 
       RowBox[{"bstar", ".", "b"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h0", " ", "=", " ", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"he", ",", 
        RowBox[{"IdentityMatrix", "[", "dimhs", "]"}]}], "]"}], " ", "+", " ", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "dimhe", "]"}], ",", "hs"}], "]"}]}]}],
     " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "define", " ", "both", " ", "interaction", " ", 
      "potentials"}], ",", " ", 
     RowBox[{
     "with", " ", "the", " ", "rotating", " ", "wave", " ", "approximation", 
      " ", "and", " ", 
      RowBox[{"without", ".", " ", "Note"}], " ", "that", " ", 
      RowBox[{"Mathematica", "'"}], "s", " ", "convention", " ", "for", " ", 
      "taking", " ", "tensor", " ", "products", " ", "is", " ", "the", " ", 
      "opposite", " ", "of", " ", "ours"}], ",", " ", 
     RowBox[{
     "so", " ", "we", " ", "write", " ", "the", " ", "arguments", " ", "in", 
      " ", "the", " ", "opposite", " ", 
      RowBox[{"order", ".", " ", "That"}], " ", "is"}], ",", " ", 
     RowBox[{
     "if", " ", "we", " ", "want", " ", "A", " ", "tensor", " ", "B"}], ",", 
     " ", 
     RowBox[{"we", " ", "write", " ", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"B", ",", "A"}], "]"}], "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"vfull", "=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"\[Lambda]", "/", "2"}], ")"}], "*", " ", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"b", " ", "+", " ", 
         RowBox[{"ConjugateTranspose", "[", "b", "]"}]}], ",", 
        RowBox[{"a", "+", "astar"}]}], "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"vrot", "=", " ", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"\[Lambda]", "/", "2"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"b", ",", "astar"}], "]"}], " ", "+", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "b", "]"}], ",", "a"}], "]"}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Now", " ", "we", " ", "select", " ", "which", " ", 
     RowBox[{"potential", ":"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"v", "=", "vrot"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "v", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", " ", "=", " ", 
     RowBox[{"h0", "+", "v"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"We", "'"}], "ll", " ", "display", " ", "the", " ", "matrix", 
     " ", "of", " ", "h", " ", "to", " ", 
     RowBox[{"check", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "h", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", " ", "=", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{"MatrixExp", "[", 
       RowBox[{"I", " ", "\[Tau]", " ", "h"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Ustar", " ", "=", 
     RowBox[{"ConjugateTranspose", "[", " ", "U", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "U", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702914953450989*^9, 3.702914978899234*^9}, {
   3.702915052229371*^9, 3.7029150567268953`*^9}, {3.702916353906242*^9, 
   3.702916357855299*^9}, 3.702996867522326*^9, {3.703152804456916*^9, 
   3.7031528110983343`*^9}, {3.70315311032438*^9, 3.703153112829254*^9}, {
   3.7031577762767477`*^9, 3.70315777641442*^9}, 3.703158821400133*^9, {
   3.7031620917319517`*^9, 3.703162092101818*^9}, {3.7031622518821716`*^9, 
   3.703162252180235*^9}, {3.7031823809921875`*^9, 3.703182447496579*^9}, {
   3.703182841871318*^9, 3.7031828491188555`*^9}, {3.7034239453405857`*^9, 
   3.7034239756641555`*^9}, {3.7034476104524355`*^9, 
   3.7034476587839727`*^9}, {3.727593930614781*^9, 3.727593966044491*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["\[Lambda]", "2"], "0"},
     {"0", 
      FractionBox["\[Lambda]", "2"], "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702914969239647*^9, 3.702914989720872*^9}, 
   3.702915058263159*^9, 3.702916358933716*^9, 3.7029223261642303`*^9, 
   3.7029235933282948`*^9, 3.702926291426395*^9, 3.702928098614192*^9, 
   3.702996868241514*^9, 3.702996905602743*^9, {3.702997063272744*^9, 
   3.702997073126368*^9}, 3.70299731296947*^9, 3.703152925075262*^9, 
   3.703153179746496*^9, 3.703157791909367*^9, 3.703158368312196*^9, 
   3.7031605400541983`*^9, 3.703162256597563*^9, 3.703162491575962*^9, 
   3.7031821398696394`*^9, {3.7031824497789507`*^9, 3.703182452526998*^9}, 
   3.7031828592001734`*^9, 3.7033611527397337`*^9, {3.7034476484650297`*^9, 
   3.7034476592843027`*^9}, 3.7034477766069145`*^9, 3.703447875146615*^9, {
   3.727593940348522*^9, 3.72759398641954*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "Fs", 
      FractionBox["\[Lambda]", "2"], "0"},
     {"0", 
      FractionBox["\[Lambda]", "2"], "Fe", "0"},
     {"0", "0", "0", 
      RowBox[{"Fe", "+", "Fs"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702914969239647*^9, 3.702914989720872*^9}, 
   3.702915058263159*^9, 3.702916358933716*^9, 3.7029223261642303`*^9, 
   3.7029235933282948`*^9, 3.702926291426395*^9, 3.702928098614192*^9, 
   3.702996868241514*^9, 3.702996905602743*^9, {3.702997063272744*^9, 
   3.702997073126368*^9}, 3.70299731296947*^9, 3.703152925075262*^9, 
   3.703153179746496*^9, 3.703157791909367*^9, 3.703158368312196*^9, 
   3.7031605400541983`*^9, 3.703162256597563*^9, 3.703162491575962*^9, 
   3.7031821398696394`*^9, {3.7031824497789507`*^9, 3.703182452526998*^9}, 
   3.7031828592001734`*^9, 3.7033611527397337`*^9, {3.7034476484650297`*^9, 
   3.7034476592843027`*^9}, 3.7034477766069145`*^9, 3.703447875146615*^9, {
   3.727593940348522*^9, 3.727593986442254*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"Fe", "+", "Fs"}], ")"}], " ", "\[Tau]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Lambda]", "2"]}]], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Lambda]", "2"]}]], " ", "\[Tau]"}], "]"}]}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"Fe", "-", "Fs"}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Lambda]", "2"]}]], " ", "\[Tau]"}], 
            "]"}]}]}], ")"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
         SuperscriptBox["\[Lambda]", "2"]}]]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"Fe", "+", "Fs", "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
             "\[Tau]"}]]}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"Fe", "+", "Fs", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
            "\[Tau]"}]]}], ")"}], " ", "\[Lambda]"}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Lambda]", "2"]}]]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"Fe", "+", "Fs", "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
             "\[Tau]"}]]}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"Fe", "+", "Fs", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
            "\[Tau]"}]]}], ")"}], " ", "\[Lambda]"}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Lambda]", "2"]}]]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"Fe", "+", "Fs"}], ")"}], " ", "\[Tau]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Lambda]", "2"]}]], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Lambda]", "2"]}]], " ", "\[Tau]"}], "]"}]}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"Fe", "-", "Fs"}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Lambda]", "2"]}]], " ", "\[Tau]"}], 
            "]"}]}]}], ")"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Fe", "-", "Fs"}], ")"}], "2"], "+", 
         SuperscriptBox["\[Lambda]", "2"]}]]], "0"},
     {"0", "0", "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"Fe", "+", "Fs"}], ")"}], " ", "\[Tau]"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702914969239647*^9, 3.702914989720872*^9}, 
   3.702915058263159*^9, 3.702916358933716*^9, 3.7029223261642303`*^9, 
   3.7029235933282948`*^9, 3.702926291426395*^9, 3.702928098614192*^9, 
   3.702996868241514*^9, 3.702996905602743*^9, {3.702997063272744*^9, 
   3.702997073126368*^9}, 3.70299731296947*^9, 3.703152925075262*^9, 
   3.703153179746496*^9, 3.703157791909367*^9, 3.703158368312196*^9, 
   3.7031605400541983`*^9, 3.703162256597563*^9, 3.703162491575962*^9, 
   3.7031821398696394`*^9, {3.7031824497789507`*^9, 3.703182452526998*^9}, 
   3.7031828592001734`*^9, 3.7033611527397337`*^9, {3.7034476484650297`*^9, 
   3.7034476592843027`*^9}, 3.7034477766069145`*^9, 3.703447875146615*^9, {
   3.727593940348522*^9, 3.727593986460053*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Partial", " ", "trace", " ", "from", " ", 
     RowBox[{"Prof", ".", " ", 
      RowBox[{"Cubitt", ":", " ", "http", ":"}]}]}], "//", 
    RowBox[{
     RowBox[{"www", ".", "dr"}], "-", 
     RowBox[{
      RowBox[{"qubit", ".", "org"}], "/", 
      RowBox[{"matlab", ".", "php"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"PT", "[", 
    RowBox[{"p_", ",", "a_", ",", "b_", ",", "sys_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "s", "}"}], ",", 
     RowBox[{
      RowBox[{"s", "=", 
       RowBox[{"Partition", "[", 
        RowBox[{"p", ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "b"}], "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"sys", "==", "2"}], ",", 
        RowBox[{"s", "=", 
         RowBox[{"Transpose", "[", 
          RowBox[{"s", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
       "]"}], ";", "\n", 
      RowBox[{"s", "=", 
       RowBox[{"Tr", "[", 
        RowBox[{"s", ",", "Plus", ",", "2"}], "]"}]}]}]}], "]"}]}]}]], "Input"],

Cell[BoxData["\n"], "Input",
 CellChangeTimes->{3.702914952522862*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]i", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Rho]i", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.702914993164885*^9, 3.702915005167479*^9}, {
  3.7029164921365833`*^9, 3.70291650173133*^9}, {3.70292806453027*^9, 
  3.702928064676401*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702916494537677*^9, 3.702916502291155*^9}, 
   3.702922327212673*^9, 3.702923594540968*^9, 3.702926292497645*^9, 
   3.702928065268548*^9, 3.702928099758438*^9, 3.702996905931102*^9, 
   3.7029970734430437`*^9, 3.702997314103487*^9, 3.7031529264779453`*^9, 
   3.7031531807799253`*^9, 3.70315779222952*^9, 3.703158369202916*^9, 
   3.7031605401454124`*^9, 3.7031622602431936`*^9, 3.70316249225101*^9, 
   3.7031821584009323`*^9, 3.703182455378722*^9, 3.703361156243546*^9, 
   3.703447776658552*^9, 3.703447875211788*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"probei", "[", "\[Beta]_", "]"}], "=", " ", 
   RowBox[{
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], " ", "he"}], "]"}], "/", 
    RowBox[{"Tr", "[", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], "*", "he"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"probei", "[", "\[Beta]", "]"}], " ", "//", " ", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7029150166895*^9, 3.702915083986085*^9}, 
   3.7029968804838448`*^9, {3.7031528299799767`*^9, 3.7031528455629387`*^9}, {
   3.703162369748247*^9, 3.7031623712828293`*^9}, {3.7031828675248313`*^9, 
   3.703182876946359*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1.`", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]]}]], "0"},
     {"0", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]], 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703361159782588*^9, 3.7034477766720877`*^9, 
  3.7034478752268295`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1.`", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]]}]], "0"},
     {"0", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]], 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{3.703361157708541*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1.`", 
      RowBox[{"1.`", "\[VeryThinSpace]", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]]}]], ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]], 
      RowBox[{"1.`", "\[VeryThinSpace]", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "0.8`"}], " ", "\[Beta]"}]]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.703361157779305*^9, 3.7034477766921415`*^9, 
  3.703447875244878*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]env", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "2", "]"}], " ", "-", " ", 
       RowBox[{"bstar", ".", "b"}]}], ",", 
      RowBox[{"bstar", ".", "b"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ys", "[", "\[Beta]_", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Fe", "*", "\[Beta]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
    "\[CapitalPi]env", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
     ".", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "*", "he"}], ")"}], ".", 
    RowBox[{
    "\[CapitalPi]env", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ys", "[", "\[Beta]", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "*", 
    RowBox[{
    "\[CapitalPi]env", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}]}], "  ", "//", " ", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
    "\[CapitalPi]env", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
     ".", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "*", "he"}], ")"}], ".", 
    RowBox[{
    "\[CapitalPi]env", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ys", "[", "\[Beta]", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], "*", 
    RowBox[{
    "\[CapitalPi]env", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}]}], "  ", "//", " ", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7029151161970778`*^9, 3.702915174977592*^9}, {
   3.702915221586602*^9, 3.702915222780205*^9}, {3.7029153639365587`*^9, 
   3.702915378436409*^9}, {3.702915580962289*^9, 3.7029156094439774`*^9}, {
   3.702915658106564*^9, 3.70291568848151*^9}, {3.702915884086047*^9, 
   3.7029159261064262`*^9}, {3.702919305938102*^9, 3.7029193082929068`*^9}, {
   3.702925131445051*^9, 3.70292516105346*^9}, {3.702925279208741*^9, 
   3.702925286346559*^9}, {3.7029259648563213`*^9, 3.70292600451332*^9}, 
   3.7029968868445263`*^9, {3.703152838558433*^9, 3.7031528427293987`*^9}, {
   3.703153637976276*^9, 3.703153641038699*^9}, {3.7031571608890667`*^9, 
   3.703157311505549*^9}, {3.7031623829122634`*^9, 3.703162384403229*^9}, {
   3.703182170199413*^9, 3.7031821854064865`*^9}, {3.7031828825962753`*^9, 
   3.7031828910455627`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`"},
     {"0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.70292597628787*^9, 3.702926004942775*^9}, 
   3.7029262926473503`*^9, 3.7029280999176273`*^9, {3.702996887324956*^9, 
   3.702996906159487*^9}, 3.702997073692906*^9, 3.702997314348617*^9, 
   3.703152926727524*^9, 3.703153181083467*^9, 3.70315365302203*^9, {
   3.7031571939815617`*^9, 3.7031573120491047`*^9}, 3.7031577924005117`*^9, 
   3.703158369234197*^9, 3.703160540173486*^9, {3.7031622644104056`*^9, 
   3.7031622832634363`*^9}, 3.703162492433615*^9, {3.703182167831465*^9, 
   3.7031821859861865`*^9}, {3.7031824593262353`*^9, 3.70318246128096*^9}, {
   3.703182880274124*^9, 3.703182891317631*^9}, 3.703361161662222*^9, 
   3.703447776709688*^9, 3.7034478752614207`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`"},
     {"0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.70292597628787*^9, 3.702926004942775*^9}, 
   3.7029262926473503`*^9, 3.7029280999176273`*^9, {3.702996887324956*^9, 
   3.702996906159487*^9}, 3.702997073692906*^9, 3.702997314348617*^9, 
   3.703152926727524*^9, 3.703153181083467*^9, 3.70315365302203*^9, {
   3.7031571939815617`*^9, 3.7031573120491047`*^9}, 3.7031577924005117`*^9, 
   3.703158369234197*^9, 3.703160540173486*^9, {3.7031622644104056`*^9, 
   3.7031622832634363`*^9}, 3.703162492433615*^9, {3.703182167831465*^9, 
   3.7031821859861865`*^9}, {3.7031824593262353`*^9, 3.70318246128096*^9}, {
   3.703182880274124*^9, 3.703182891317631*^9}, 3.703361161662222*^9, 
   3.703447776709688*^9, 3.7034478752634263`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"measure", "[", 
    RowBox[{"probestate_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "out"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", " ", "=", 
       RowBox[{"Re", "[", " ", 
        RowBox[{"N", "[", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{
           "\[CapitalPi]env", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], ".", "probestate"}], "]"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"outcome", "=", 
       RowBox[{"RandomChoice", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"p", ",", 
           RowBox[{"1", "-", "p"}]}], "}"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"outstate", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "\[CapitalPi]env", "\[LeftDoubleBracket]", "outcome", 
          "\[RightDoubleBracket]"}], ".", "probestate", ".", 
         RowBox[{
         "\[CapitalPi]env", "\[LeftDoubleBracket]", "outcome", 
          "\[RightDoubleBracket]"}]}], " ", "/", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"probestate", ".", 
          RowBox[{
          "\[CapitalPi]env", "\[LeftDoubleBracket]", "outcome", 
           "\[RightDoubleBracket]"}]}], " ", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"outvalue", " ", "=", " ", 
       RowBox[{
        RowBox[{"ys", "[", "\[Beta]", "]"}], "\[LeftDoubleBracket]", 
        "outcome", "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"outstate", ",", "outvalue"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7029151839118156`*^9, 3.702915205723095*^9}, {
   3.702915360122323*^9, 3.702915360447446*^9}, 3.702915414260144*^9, {
   3.702915444879057*^9, 3.702915569970874*^9}, {3.702915670198304*^9, 
   3.702915804717654*^9}, {3.702915939931808*^9, 3.7029160027080708`*^9}, {
   3.702919195943287*^9, 3.702919217745269*^9}, 3.702925313945788*^9, {
   3.702927684124302*^9, 3.7029277117949743`*^9}, {3.703152851199356*^9, 
   3.703152854736168*^9}, {3.7031623468678875`*^9, 3.703162360531732*^9}, {
   3.703162405209447*^9, 3.703162406317134*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"evolveStep", "[", 
    RowBox[{"rhosys_", ",", "\[Beta]_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "probe", ",", "yi", ",", "rhosysfin", ",", "probefin", ",", " ", "yj"}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"probe", ",", "yi"}], "}"}], "=", 
       RowBox[{"measure", "[", 
        RowBox[{
         RowBox[{"probei", "[", "\[Beta]", "]"}], ",", "\[Beta]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"rhosysfin", "=", 
       RowBox[{"PT", "[", 
        RowBox[{
         RowBox[{"U", ".", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"probe", ",", "rhosys"}], "]"}], ".", "Ustar"}], ",", 
         "dimhe", ",", "dimhs", ",", "1"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"probefin", "=", 
       RowBox[{"PT", "[", 
        RowBox[{
         RowBox[{"U", ".", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"probe", ",", "rhosys"}], "]"}], ".", "Ustar"}], ",", 
         "dimhe", ",", "dimhs", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"probe", ",", "yj"}], "}"}], " ", "=", " ", 
       RowBox[{"measure", "[", 
        RowBox[{"probefin", ",", "\[Beta]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"rhosysfin", ",", "yi", ",", "yj"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.702915215493309*^9, 3.702915217548217*^9}, {
   3.702915509602249*^9, 3.702915519020302*^9}, {3.702915983369465*^9, 
   3.702916010941764*^9}, {3.7029160757351933`*^9, 3.702916336488055*^9}, {
   3.7029193210800867`*^9, 3.702919340809876*^9}, {3.703152861776311*^9, 
   3.703152870720429*^9}, {3.7031624225808287`*^9, 3.703162427457346*^9}, {
   3.703182213437068*^9, 3.703182217279229*^9}, {3.703360973358164*^9, 
   3.703360981714624*^9}, {3.703361116283993*^9, 3.703361146627664*^9}, {
   3.703361377151177*^9, 3.7033614626450357`*^9}, {3.703361573895939*^9, 
   3.7033616161295233`*^9}, {3.703361675974482*^9, 3.70336168848221*^9}, 
   3.7033619868891687`*^9, {3.703447669612808*^9, 3.7034476752753663`*^9}, {
   3.704373797583445*^9, 3.704373807552597*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"genY1", "[", "T_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", "Y", ",", "yi", ",", "yj", ",", "step"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Rho]", "=", "\[Rho]i"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Y", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"step", "=", "1"}], ",", 
        RowBox[{"step", " ", "\[LessEqual]", " ", "T"}], ",", " ", 
        RowBox[{"step", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "yi", ",", "yj"}], "}"}], " ", "=", " ", 
          RowBox[{"evolveStep", "[", 
           RowBox[{
            RowBox[{"N", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"N", "[", 
             RowBox[{"\[Beta]1", "[", 
              RowBox[{"step", "/", "T"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Y", " ", "=", " ", 
          RowBox[{"Y", " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{"yj", "-", "yi"}], ")"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "Y"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.702917138019414*^9, 3.7029171391983232`*^9}, {
   3.702919471457559*^9, 3.702919473988914*^9}, {3.702919504847061*^9, 
   3.702919562391446*^9}, {3.7029196794159517`*^9, 3.702919842960704*^9}, {
   3.702920691336375*^9, 3.7029207279535522`*^9}, {3.7029209826585083`*^9, 
   3.702920989137085*^9}, {3.703153051170874*^9, 3.703153051537716*^9}, {
   3.7031530924774723`*^9, 3.703153099283156*^9}, {3.7031624333358326`*^9, 
   3.703162439909536*^9}, {3.7031823480161457`*^9, 3.7031823494835033`*^9}, {
   3.70336097180087*^9, 3.703360992037129*^9}, 3.70336110737745*^9, {
   3.703447839406496*^9, 3.703447840252747*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ys1", "[", 
     RowBox[{"T_", ",", "n_"}], "]"}], ":=", " ", 
    RowBox[{"Parallelize", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"genY1", "[", "T", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.702917148931828*^9, 3.702917151609379*^9}, {
   3.702919721727015*^9, 3.702919736600787*^9}, {3.702919800030242*^9, 
   3.702919802132339*^9}, {3.702920723028887*^9, 3.702920732407709*^9}, {
   3.702920930241774*^9, 3.702920947960702*^9}, 3.702921008983477*^9, {
   3.702921272665127*^9, 3.702921350022299*^9}, {3.702922372444099*^9, 
   3.702922372804009*^9}, {3.702922629723556*^9, 3.7029226301623907`*^9}, {
   3.702925430844418*^9, 3.7029255311307*^9}, {3.7029282911560183`*^9, 
   3.7029282952853622`*^9}, {3.702928561012705*^9, 3.702928648245391*^9}, {
   3.7029970523676653`*^9, 3.702997053702037*^9}, {3.703158343719103*^9, 
   3.703158348688297*^9}, {3.703182240648198*^9, 3.703182244532819*^9}, {
   3.703361000125725*^9, 3.703361004757329*^9}, {3.7034478499926496`*^9, 
   3.7034478508002973`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybeta1a", " ", "=", " ", 
   RowBox[{"Ys1", "[", 
    RowBox[{"10", " ", ",", "num"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybeta1b", " ", "=", " ", 
   RowBox[{"Ys1", "[", 
    RowBox[{"100", " ", ",", "num"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybeta1c", " ", "=", " ", 
   RowBox[{"Ys1", "[", 
    RowBox[{"1000", ",", "num"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybeta1d", " ", "=", " ", 
   RowBox[{"Ys1", "[", 
    RowBox[{"10000", " ", ",", "num"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.70336178189578*^9, 3.703361827088766*^9}, {
  3.703361871818571*^9, 3.703361914019355*^9}, {3.7034477050911703`*^9, 
  3.7034477285617294`*^9}, {3.703447852871806*^9, 3.703447967355483*^9}, {
  3.7034511208356943`*^9, 3.703451133485508*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f1avg", "=", "0.24016263435799778`"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta1a", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "10"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta1a", "-", 
         RowBox[{"T", "*", "f1avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta1b", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "100"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta1b", "-", 
         RowBox[{"T", "*", "f1avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta1c", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "1000"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta1c", "-", 
         RowBox[{"T", "*", "f1avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta1d", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "10000"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta1d", "-", 
         RowBox[{"T", "*", "f1avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"databeta1", "=", 
   RowBox[{"{", 
    RowBox[{
    "datbeta1a", ",", "datbeta1b", ",", "datbeta1c", ",", "datbeta1d"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<CLTdatabeta1.csv\>\"", ",", 
   RowBox[{"Transpose", "[", "databeta1", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.70336178189578*^9, 3.703361827088766*^9}, {
  3.703361871818571*^9, 3.703361914019355*^9}, {3.7034477050911703`*^9, 
  3.7034477285617294`*^9}, {3.703447852871806*^9, 3.703447967355483*^9}, {
  3.7034511208356943`*^9, 3.7034512421480465`*^9}, {3.703451326314983*^9, 
  3.7034513290958786`*^9}, {3.704373863563835*^9, 3.704373863892664*^9}}],

Cell[BoxData["\<\"CLTdatabeta1.csv\"\>"], "Output",
 CellChangeTimes->{3.7034512489621677`*^9, 3.70345133022789*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"genY2", "[", "T_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", "Y", ",", "yi", ",", "yj", ",", "step"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Rho]", "=", "\[Rho]i"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Y", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"step", "=", "1"}], ",", 
        RowBox[{"step", " ", "\[LessEqual]", " ", "T"}], ",", " ", 
        RowBox[{"step", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Rho]", ",", "yi", ",", "yj"}], "}"}], " ", "=", " ", 
          RowBox[{"evolveStep", "[", 
           RowBox[{
            RowBox[{"N", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"N", "[", 
             RowBox[{"\[Beta]2", "[", 
              RowBox[{"step", "/", "T"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Y", " ", "=", " ", 
          RowBox[{"Y", " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{"yj", "-", "yi"}], ")"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "Y"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ys2", "[", 
    RowBox[{"T_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{"Parallelize", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"genY2", "[", "T", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7034480711635613`*^9, 3.703448096553585*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ybeta2a", " ", "=", " ", 
   RowBox[{"Ys2", "[", 
    RowBox[{"10", " ", ",", "num"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybeta2b", " ", "=", " ", 
   RowBox[{"Ys2", "[", 
    RowBox[{"100", " ", ",", "num"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybeta2c", " ", "=", " ", 
   RowBox[{"Ys2", "[", 
    RowBox[{"1000", ",", "num"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybeta2d", " ", "=", " ", 
   RowBox[{"Ys2", "[", 
    RowBox[{"10000", " ", ",", "num"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7034480711635613`*^9, 3.703448105215621*^9}, 
   3.70345126287918*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f2avg", "=", "0.2752075591186874`"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta2a", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "10"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta2a", "-", 
         RowBox[{"T", "*", "f2avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta2b", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "100"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta2b", "-", 
         RowBox[{"T", "*", "f2avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta2c", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "1000"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta2c", "-", 
         RowBox[{"T", "*", "f2avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datbeta2d", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", "=", "10000"}], "}"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Ybeta2d", "-", 
         RowBox[{"T", "*", "f2avg"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "T", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"databeta2", "=", 
   RowBox[{"{", 
    RowBox[{
    "datbeta2a", ",", "datbeta2b", ",", "datbeta2c", ",", "datbeta2d"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<CLTdatabeta2.csv\>\"", ",", 
   RowBox[{"Transpose", "[", "databeta2", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7034480711635613`*^9, 3.703448105215621*^9}, {
  3.70345126287918*^9, 3.7034513426266136`*^9}, {3.704373858512233*^9, 
  3.704373860277121*^9}}],

Cell[BoxData["\<\"CLTdatabeta2.csv\"\>"], "Output",
 CellChangeTimes->{3.7034513496222177`*^9}]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1440, 851},
WindowMargins->{{-1920, Automatic}, {Automatic, 0}},
Magnification->2.,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 626, 19, 105, "Input"],
Cell[1209, 43, 412, 13, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1658, 61, 6168, 153, 1540, "Input"],
Cell[7829, 216, 1495, 32, 204, "Output"],
Cell[9327, 250, 1527, 33, 204, "Output"],
Cell[10857, 285, 7278, 196, 354, "Output"]
}, Open  ]],
Cell[18150, 484, 1182, 35, 187, "Input"],
Cell[19335, 521, 70, 1, 105, "Input"],
Cell[CellGroupData[{
Cell[19430, 526, 470, 12, 105, "Input"],
Cell[19903, 540, 1129, 25, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21069, 570, 720, 19, 105, "Input"],
Cell[21792, 591, 1154, 32, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22983, 628, 1102, 31, 144, "Input"],
Cell[24088, 661, 732, 23, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24857, 689, 2681, 68, 351, "Input"],
Cell[27541, 759, 1296, 27, 360, "Output"],
Cell[28840, 788, 1296, 27, 360, "Output"]
}, Open  ]],
Cell[30151, 818, 2406, 57, 1240, "Input"],
Cell[32560, 877, 2355, 54, 1240, "Input"],
Cell[34918, 933, 1939, 42, 1404, "Input"],
Cell[36860, 977, 1211, 24, 420, "Input"],
Cell[38074, 1003, 931, 22, 912, "Input"],
Cell[CellGroupData[{
Cell[39030, 1029, 2363, 70, 1404, "Input"],
Cell[41396, 1101, 116, 1, 252, "Output"]
}, Open  ]],
Cell[41527, 1105, 1704, 45, 1568, "Input"],
Cell[43234, 1152, 687, 18, 748, "Input"],
Cell[CellGroupData[{
Cell[43946, 1174, 2166, 68, 1404, "Input"],
Cell[46115, 1244, 95, 1, 252, "Output"]
}, Open  ]]
}
]
*)



==> figs/random-graph/make_diagrams.jl <==
using Luxor

function node(pt::Point, label = nothing; r = 10)
	sethue("white")
	circle(pt, r, :fill)
	sethue("black")
	circle(pt, r, :stroke)
	if label !== nothing
		# "Toy" API:
		# fontface("CMU Serif")
		# text(string(label), pt, halign=:center, valign=:middle)
		# "Pro" API:
		setfont("CMU Serif", 14) # doesn't seem to work
		settext(string(label), pt, halign="center", valign="center")
	end
end

function circular_arrow(from::Point, to::Point, h, w, opacity = .5)
	newpath()
	dist = abs(from.x - to.x)
	if dist > 0
		height = h*sqrt(dist/w)/1.5
		if from.x <= to.x
			setopacity(opacity)
			c, r = arc2sagitta(from, to, height, :stroke)
			setopacity(1)
			arrowhead(c + Point(5,-r), shaftangle=pi)
		else
			setopacity(opacity)
			c, r = arc2sagitta(to, from, height, :stroke)
			setopacity(1)
			arrowhead(c + Point(0,-r))

		end
	else
		L_shift = Point(-7.5, 7.5)
		R_shift = Point(7.5, 7.5)
		setopacity(opacity)
		c, r = arc2sagitta( from + R_shift, from + L_shift, .2h, :stroke)
		setopacity(1)
		arrowhead(c + Point(5,r), shaftangle=pi)
	end
	closepath()
end


function draw_diagram(inputs, outputs, labels = inputs; w = 600, h = 600)
	n = length(inputs)
	xscale = w/(n+1)
	sethue("black")
	Pt(x) = Point(x*xscale, h/2)
	for i = 1:n
		circular_arrow(Pt(inputs[i]), Pt(outputs[i]), h, w)
	end
	setopacity(1)
	for i = 1:n
		node(Pt(inputs[i]), labels[i])
	end
end


## Graph data

p = [1/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0]
n = length(p)
inputs = 1:n
# using StatsBase
# outputs = sample(inputs, weights(p), n)
outputs =  [1, 3, 3, 3, 3, 1, 3, 1, 3, 3]


## Draw it

w = 600
h = 200


Drawing(w, h, "full_diagram.pdf")
background("white")
origin(0, 25)
draw_diagram(inputs, outputs; w = w, h = h)

finish()
preview()


Drawing(w, h, "components_diagram.pdf")
background("white")
origin(0, 25)
draw_diagram(1:3, fill(1, 3), [1, 6, 8]; w = w/2, h = h)

origin(300, 25)
draw_diagram(1:7, fill(2, 7), [2, 3, 4, 5, 7, 9, 10]; w = w/2, h =h)

finish()
preview()

## Another example

outputs = [3, 1, 3, 1, 3, 3, 1, 3, 3, 3]

w = 600
h = 200


Drawing(w, h, "full_diagram_1c.pdf")
background("white")
origin(0, 25)

draw_diagram(inputs, outputs; w = w, h = h)

finish()
preview()



